The Tur\'an density of the tight 5-cycle minus one edge

Let the tight $\ell$-cycle minus one edge $C_\ell^{3-}$ be the $3$-graph on $\{1,\dots,\ell\}$ consisting of $\ell-1$ consecutive triples in the cyclic order. We show that, for every $\ell\ge 5$ not divisible by $3$, the Tur\'an density of $C_{\ell}^{3-}$ is $1/4$ and also prove some finer structure results. This proves a conjecture of Mubayi--Sudakov--Pikhurko from 2011 and extends the results of Balogh--Luo [Combinatorica 44 (2024) 949--976] who established analogous claims for all sufficiently large $\ell$. Results similar to ours were independently obtained by Lidick\'y--Mattes--Pfender [arXiv:2409.14257].

==> anc/certificates/full-verify.py <==
from subprocess import run

# Proposition 3.1
run('python3 validator.py proposition_3_1.pickle', shell=True, check=True) # 0m
run('python3 verifier.py proposition_3_1.pickle', shell=True, check=True)  # 90h

# Proposition 3.2
run('python3 validator.py proposition_3_2.pickle', shell=True, check=True) # 0m
run('python3 verifier.py proposition_3_2.pickle', shell=True, check=True)  # 90h

# Proposition 3.3
run('python3 validator.py proposition_3_3.pickle', shell=True, check=True) # 0m
run('python3 verifier.py proposition_3_3.pickle', shell=True, check=True)  # 3h

# Proposition 3.4
run('python3 validator.py proposition_3_4.pickle', shell=True, check=True) # 0m
run('python3 verifier.py proposition_3_4.pickle', shell=True, check=True)  # 0m


==> anc/certificates/validator.py <==
import pickle
from math import comb, factorial
from fractions import Fraction
from itertools import permutations, combinations
import argparse


class flag:
    def __init__(self, size, edges=[], ftype=[], parts=[], col2=[], col3=[]):
        self.size = size
        self.edges = edges
        self.ftype = ftype
        self.parts = parts
        self.col2 = set(col2)
        self.col3 = set(col3)

    def subflag(self, vertices):
        new_edges = [edge for edge in self.edges
                     if all(v in vertices for v in edge)]
        new_parts = [part for part in self.parts
                     if all(v in vertices for v in part)]
        new_col2 = self.col2 & set(vertices)
        new_col3 = self.col3 & set(vertices)
        relabel = {vertices[i]: i for i in range(len(vertices))}
        new_edges_1 = [[relabel[v] for v in edge] for edge in new_edges]
        new_ftype_1 = [relabel[v] for v in self.ftype]
        new_parts_1 = [[relabel[v] for v in part] for part in new_parts]
        new_col2_1 = [relabel[v] for v in new_col2]
        new_col3_1 = [relabel[v] for v in new_col3]
        return flag(
            size=len(vertices),
            edges=new_edges_1,
            ftype=new_ftype_1,
            parts=new_parts_1,
            col2=new_col2_1,
            col3=new_col3_1
        )


# ---------------------------- Auxiliary functions ----------------------------

def is_isomorphism(bijection, flag1, flag2):
    """Checks if a vertex bijection between two flags is an isomorphism.

    """
    # Check type mapping
    if flag2.ftype != [bijection[v] for v in flag1.ftype]:
        return False
    # Check edge mapping
    mapped_edges = set()
    for edge in flag1.edges:
        mapped_edge = frozenset(bijection[v] for v in edge)
        mapped_edges.add(mapped_edge)
    if mapped_edges != {frozenset(edge) for edge in flag2.edges}:
        return False
    # Check part mapping
    mapped_parts = set()
    for part in flag1.parts:
        mapped_part = frozenset(bijection[v] for v in part)
        mapped_parts.add(mapped_part)
    if mapped_parts != {frozenset(part) for part in flag2.parts}:
        return False
    # Check colour mapping
    if flag2.col2 != {bijection[v] for v in flag1.col2}:
        return False
    if flag2.col3 != {bijection[v] for v in flag1.col3}:
        return False
    return True


def are_isomorphic(flag1, flag2):
    """Checks if two flags are isomorphic.

    """
    # Check number of edges and parts
    if len(flag1.edges) != len(flag2.edges):
        return False
    if len(flag1.parts) != len(flag2.parts):
        return False
    # Check colour classes
    if len(flag1.col2) != len(flag2.col2):
        return False
    if len(flag1.col3) != len(flag2.col3):
        return False
    V = range(flag1.size)
    # Check degree sequence
    if {len([e for e in flag1.edges if v in e]) for v in V} != {len([e for e in flag2.edges if v in e]) for v in V}:
        return False
    # Check every permutation
    for permutation in permutations(V):
        bijection = {v: u for v, u in zip(V, permutation)}
        if is_isomorphism(bijection, flag1, flag2):
            return True
    return False


def change_base(quantum, base_flags):
    """Given a qunatum flag and some base flags of the same size, expresses the
    quantum flag as a linear combination of the base flags. Returns the coefficients
    of this vector.

    """
    coefficients = [Fraction(0) for _ in range(len(base_flags))]
    for coef, small in quantum:
        for idx, big in enumerate(base_flags):
            # Obtain the density of 'small' in 'big'
            copies = 0
            # Check every small-size subset of big for isomorphism
            for U in combinations(range(big.size), small.size):
                if are_isomorphic(big.subflag(U), small):
                    copies += 1
            density = Fraction(copies, comb(big.size, small.size))
            coefficients[idx] += coef * density
    return coefficients


def get_densities(quantum_flag, flags, G):
    """Given a typed quantum flag, a list of typed flags, and a host 0-flag,
    calculates the list of densities of the type-average of the product of the
    quantum flag with each of the flags in the host flag.

    """
    n = G.size
    n_flags = len(flags)
    n_qflag = len(quantum_flag)
    flags_size = flags[0].size
    quantum_size = quantum_flag[0][1].size
    type_size = len(flags[0].ftype)
    V = range(n)
    M = [[0 for _ in range(n_flags)] for _ in range(n_qflag)]
    for ftype in permutations(V, type_size):
        new_flag = flag(G.size, G.edges, list(ftype), G.parts, G.col2, G.col3)
        unlabeled_vertices = [v for v in V if v not in ftype]
        for V1 in combinations(unlabeled_vertices, quantum_size - type_size):
            flag1 = new_flag.subflag(ftype + V1)
            for i, flag_a in enumerate(quantum_flag):
                if are_isomorphic(flag1, flag_a[1]):
                    remaining_vertices = [v for v in unlabeled_vertices if v not in V1]
                    for V2 in combinations(remaining_vertices, flags_size - type_size):
                        flag2 = new_flag.subflag(ftype + V2)
                        for j, flag_b in enumerate(flags):
                            if are_isomorphic(flag2, flag_b):
                                M[i][j] += 1
                                break
                    break
    denominator = comb(n, type_size) * factorial(type_size)
    denominator *= comb(n - type_size, quantum_size - type_size)
    denominator *= comb(n - quantum_size, flags_size - type_size)
    densities = [0 for _ in range(n_flags)]
    for i in range(n_flags):
        numerator = sum([quantum_flag[j][0] * M[j][i] for j in range(n_qflag)])
        densities[i] = Fraction(numerator, denominator)
    return densities


def average(typed_flag):
    """Given a typed flag, calculates the probability that the subjacent 0-flag,
    together with a uniformly at random type is isomorphic to the flag.

    """
    n, edges, parts, col2, col3 = typed_flag.size, typed_flag.edges, typed_flag.parts, typed_flag.col2, typed_flag.col3
    type_size = len(typed_flag.ftype)
    numerator = 0
    for ftype in permutations(range(n), type_size):
        if are_isomorphic(typed_flag, flag(n, edges, list(ftype), parts, col2, col3)):
            numerator += 1
    return Fraction(numerator, comb(n, type_size) * factorial(type_size))


def recover_from_certificate(file_name):
    """Given a certificate, recovers the stored objects.

    """
    with open(file_name, 'rb') as handle:
        certificate = pickle.load(handle)
        base_flags_0 = certificate['base flags']
        target = certificate['target']
        positives = certificate['positives']
        factor_flags_0 = certificate['factor flags']

    # Get list of base flags and typed flags in format
    base_flags = [flag(size=f[0],
                       edges=[list(e) for e in f[2][0][1]], ftype=[],
                       parts=[list(x) for x in (f[2][1][1]
                                                if len(f[2]) == 2 else [])],
                       col2=[x[0] for x in (f[2][2][1] if len(f[2]) == 4 else [])],
                       col3=[x[0] for x in (f[2][3][1] if len(f[2]) == 4 else [])]
                       )
                  for f in base_flags_0]

    factor_flags = []
    for a in factor_flags_0:
        b = []
        for c in a:
            b += [flag(c[0],
                       [list(e) for e in c[2][0][1]],
                       list(c[1]),
                       [list(x) for x in (c[2][1][1]
                                                   if len(c[2]) == 2 else [])],
                       [x[0] for x in (c[2][2][1] if len(c[2]) == 4 else [])],
                       [x[0] for x in (c[2][3][1] if len(c[2]) == 4 else [])]
                       )
                  ]
        factor_flags += [b]
    return base_flags, target, factor_flags, positives


# ---------------------------- Objectives and assumptions ----------------------------

def prop_3_1():
    """Returns the objective function as a quantum flag and the positivity
    assumptions as a list of quantum flags of Proposition 3.1.

    """
    objective = [(1, flag(3, [[0, 1, 2]]))]
    positivity_assumptions = []
    return objective, positivity_assumptions


def prop_3_2(base_flags):
    """Returns the objective function as a quantum flag and the positivity
    assumptions as a list of quantum flags of Proposition 3.2.

    """
    # Define objective function
    print("Defining objective function...")

    # Get list of all 6-vertex flags from the 7-vertex base flags
    six_flags = []
    for f in base_flags:
        for v in range(7):
            subflag = f.subflag([x for x in range(7) if x != v])
            if all(not are_isomorphic(r, subflag) for r in six_flags):
                six_flags += [subflag]

    # Define the typed quantum flag
    base = [[0, 1, 2], [3, 4, 5]]
    f222 = [
        flag(6, edges=base+[[0, 1, 3], [0, 2, 5], [1, 2, 4]], ftype=[0, 1, 2]),
        flag(6, edges=base+[[0, 1, 3], [0, 3, 5], [0, 2, 5], [1, 2, 4]], ftype=[0, 1, 2]),
        flag(6, edges=base+[[0, 1, 3], [0, 3, 5], [0, 2, 5], [1, 2, 4]], ftype=[0, 1, 2]),
        flag(6, edges=base+[[0, 1, 3], [0, 3, 5], [0, 2, 5], [1, 2, 4]], ftype=[0, 1, 2]),
        flag(6, edges=base+[[0, 1, 3], [0, 3, 5], [0, 2, 5], [1, 2, 4], [2, 4, 5]], ftype=[0, 1, 2]),
        flag(6, edges=base+[[0, 2, 3], [0, 3, 5], [0, 1, 5], [1, 2, 4], [1, 4, 5]], ftype=[0, 1, 2]),
        flag(6, edges=base+[[0, 4, 5], [2, 3, 4], [0, 2, 4], [0, 1, 5], [1, 2, 3]], ftype=[0, 1, 2]),
        flag(6, edges=base+[[0, 2, 4], [0, 1, 5], [0, 4, 5], [1, 2, 3], [2, 3, 4], [1, 3, 5]], ftype=[0, 1, 2])
    ]

    # Average the terms to produce a 0-quantum flag using the 6-vertex flags
    objective = []
    for i, G in enumerate(six_flags):
        coefficient = sum([average(term) for term in f222
                           if are_isomorphic(G, flag(term.size, term.edges))])
        if coefficient > 0:
            objective += [(coefficient, G)]

    # Lower bound on average degree assumption (edge - beta_3_2 >= 0)
    beta_3_2 = Fraction(1, 4) - Fraction(1, 100000)
    avg_degree_minus_beta_3_2 = [
        (-beta_3_2, flag(3)),
        (1-beta_3_2, flag(3, [[0, 1, 2]]))
    ]
    positivity_assumptions = [avg_degree_minus_beta_3_2]
    return objective, positivity_assumptions


def prop_3_3():
    """Returns the objective function as a quantum flag and the positivity
    assumptions as a list of quantum flags of Proposition 3.3.

    """
    objective = [
        (1, flag(3, edges=[[0, 1, 2]], parts=[[0, 1], [1, 2]])),
        (-Fraction(99, 100), flag(3, parts=[[0, 1], [0, 2], [1, 2]]))
    ]

    # Define assumptions

    # Local optimality
    Cp_minus_Bp_2 = [
        (1, flag(3, edges=[[0, 1, 2]], ftype=[0], parts=[[0, 1], [0, 2], [1, 2]])),
        (-Fraction(1, 2), flag(3, edges=[[0, 1, 2]], ftype=[0], parts=[[0, 1], [1, 2]]))
    ]

    # Edge density is larger than beta_3_3
    beta_3_3 = Fraction(19, 100)
    C_minus_beta_3_3 = [
        (-beta_3_3, flag(3)),
        (-beta_3_3, flag(3, parts=[[0, 1], [0, 2]])),
        (-beta_3_3, flag(3, parts=[[0, 1], [0, 2], [1, 2]])),
        (-beta_3_3, flag(3, edges=[[0, 1, 2]])),
        (-beta_3_3, flag(3, edges=[[0, 1, 2]], parts=[[0, 1], [0, 2]])),
        (1-beta_3_3, flag(3, edges=[[0, 1, 2]], parts=[[0, 1], [0, 2], [1, 2]]))
    ]

    positivity_assumptions = [Cp_minus_Bp_2, C_minus_beta_3_3]
    return objective, positivity_assumptions


def prop_3_4():
    """Returns the objective function as a quantum flag and the positivity
    assumptions as a list of quantum flags of Proposition 3.4.

    """
    objective = [
        (1, flag(2, edges=[[0, 1]], col2=[1], col3=[])),
        (1, flag(2, edges=[[0, 1]], col2=[], col3=[1])),
        (1, flag(2, edges=[[0, 1]], col2=[0, 1], col3=[])),
        (1, flag(2, edges=[[0, 1]], col2=[], col3=[0, 1])),
        (-Fraction(9, 10), flag(2, col2=[0], col3=[1]))
    ]

    edge_12_minus_01 = [
        (1, flag(2, edges=[[0, 1]], col2=[0], col3=[1])),
        (-1, flag(2, edges=[[0, 1]], col2=[1]))
    ]

    edge_12_minus_02 = [
        (1, flag(2, edges=[[0, 1]], col2=[0], col3=[1])),
        (-1, flag(2, edges=[[0, 1]], col3=[1]))
    ]

    edge_01_02_12_minus_1_8 = [
        (-Fraction(1, 8), flag(2, edges=[], col2=[], col3=[0, 1])),
        (-Fraction(1, 8), flag(2, edges=[], col2=[0], col3=[1])),
        (-Fraction(1, 8), flag(2, edges=[], col2=[0, 1], col3=[])),
        (-Fraction(1, 8), flag(2, edges=[], col2=[], col3=[1])),
        (-Fraction(1, 8), flag(2, edges=[], col2=[1], col3=[])),
        (-Fraction(1, 8), flag(2, edges=[], col2=[], col3=[])),
        (-Fraction(1, 8), flag(2, edges=[[0, 1]], col2=[], col3=[0, 1])),
        (Fraction(7, 8), flag(2, edges=[[0, 1]], col2=[0], col3=[1])),
        (-Fraction(1, 8), flag(2, edges=[[0, 1]], col2=[0, 1], col3=[])),
        (Fraction(7, 8), flag(2, edges=[[0, 1]], col2=[], col3=[1])),
        (Fraction(7, 8), flag(2, edges=[[0, 1]], col2=[1], col3=[])),
        (-Fraction(1, 8), flag(2, edges=[[0, 1]], col2=[], col3=[])),
    ]

    point_0_minus_1_4 = [
        (-Fraction(1, 4), flag(1, col3=[0])),
        (-Fraction(1, 4), flag(1, col2=[0])),
        (Fraction(3, 4), flag(1))
    ]

    point_1_minus_1_4 = [
        (-Fraction(1, 4), flag(1, col3=[0])),
        (Fraction(3, 4), flag(1, col2=[0])),
        (-Fraction(1, 4), flag(1))
    ]

    point_2_minus_1_4 = [
        (Fraction(3, 4), flag(1, col3=[0])),
        (-Fraction(1, 4), flag(1, col2=[0])),
        (-Fraction(1, 4), flag(1))
    ]

    positivity_assumptions = [
        edge_12_minus_01,
        edge_12_minus_02,
        edge_01_02_12_minus_1_8,
        point_0_minus_1_4,
        point_1_minus_1_4,
        point_2_minus_1_4
    ]
    return objective, positivity_assumptions


# ---------------------------- Main ----------------------------

# Read certificate
# =================================================
parser = argparse.ArgumentParser(
    description="Validates that the objectives and assumptions of a given certificate correspond to those in the corresponding proposition.",
    formatter_class=argparse.RawTextHelpFormatter,
    epilog="""
examples:
  $ python validator.py proposition_3_1.pickle
""")
parser.add_argument("certificate", type=str, help='path of the pickle file',
                    choices=['proposition_3_1.pickle', 'proposition_3_2.pickle',
                             'proposition_3_3.pickle', 'proposition_3_4.pickle']
                    )

certificate_path = parser.parse_args().certificate

(base_flags,
 target,
 factor_flags,
 positives) = recover_from_certificate(certificate_path)

# Obtain objective and assumptions
# =================================================
if certificate_path == 'proposition_3_1.pickle':
    objective, positivity_assumptions = prop_3_1()
elif certificate_path == 'proposition_3_2.pickle':
    objective, positivity_assumptions = prop_3_2(base_flags)
elif certificate_path == 'proposition_3_3.pickle':
    objective, positivity_assumptions = prop_3_3()
elif certificate_path == 'proposition_3_4.pickle':
    objective, positivity_assumptions = prop_3_4()


# Validate objective
# =================================================
if isinstance(objective[0], tuple):
    objective = change_base(objective, base_flags)
if target == objective:
    print("Objective function matches.\n")
else:
    print("ERROR: OBJECTIVE FUNCTION DOES NOT MATCH!")
    exit(1)


# Validate assumptions
# =================================================
for idx, assumption in enumerate(positivity_assumptions):
    densities = [get_densities(assumption, factor_flags[idx], G)
                 for G in base_flags]
    # print(len(densities), len(densities[0]))
    transposed = list(map(list, zip(*densities)))
    n_prev_blocks = sum([len(factor_flags[idx]) for idx in range(idx)])
    start, end = n_prev_blocks, n_prev_blocks + len(factor_flags[idx])
    if transposed == positives[start:end]:
        print("Positivity assumption %d matches." % (idx + 1))
    else:
        print("ERROR: POSITIVITY ASSUMPTION %d DOES NOT MATCH!" % (idx + 1))
        exit(1)

print("\nCOMPLETED: THE OBJECTIVES AND ASSUMPTIONS CORRESPOND TO THOSE IN THE PROPOSITION!")


==> anc/certificates/verifier.py <==
import pickle
from math import comb, factorial
from fractions import Fraction
from itertools import permutations, combinations
import argparse


class flag:
    def __init__(self, size, edges=[], ftype=[], parts=[], col2=[], col3=[]):
        self.size = size
        self.edges = edges
        self.ftype = ftype
        self.parts = parts
        self.col2 = set(col2)
        self.col3 = set(col3)

    def subflag(self, vertices):
        new_edges = [edge for edge in self.edges
                     if all(v in vertices for v in edge)]
        new_parts = [part for part in self.parts
                     if all(v in vertices for v in part)]
        new_col2 = self.col2 & set(vertices)
        new_col3 = self.col3 & set(vertices)
        relabel = {vertices[i]: i for i in range(len(vertices))}
        new_edges_1 = [[relabel[v] for v in edge] for edge in new_edges]
        new_ftype_1 = [relabel[v] for v in self.ftype]
        new_parts_1 = [[relabel[v] for v in part] for part in new_parts]
        new_col2_1 = [relabel[v] for v in new_col2]
        new_col3_1 = [relabel[v] for v in new_col3]
        return flag(
            size=len(vertices),
            edges=new_edges_1,
            ftype=new_ftype_1,
            parts=new_parts_1,
            col2=new_col2_1,
            col3=new_col3_1
        )


# ---------------------------- Auxiliary functions ----------------------------
# Global variables:
# verbose
# typed_flags
# type_matrices
# positives

def is_positive_semidefinite(M):
    """Performs an LDL decomposition of the matrix to verify it is positive
    semidefinite.

    """
    n = len(M)
    # Check if the matrix is square
    for row in M:
        if len(row) != n:
            return False
    # Check symmetry
    for i in range(n):
        for j in range(i + 1, n):
            if M[i][j] != M[j][i]:
                return False
    # Initialize L and D
    L = [[Fraction(0) for _ in range(n)] for __ in range(n)]
    D = [Fraction(0) for _ in range(n)]
    for i in range(n):
        L[i][i] = Fraction(1)
    # Compute L and D
    for j in range(n):
        sum_prev = sum(L[j][k] ** 2 * D[k] for k in range(j))
        D[j] = M[j][j] - sum_prev
        if D[j] == 0:
            for i in range(j + 1, n):
                L[i][j] = Fraction(0)
        else:
            for i in range(j + 1, n):
                sum_prev_i = sum(L[i][k] * L[j][k] * D[k] for k in range(j))
                L[i][j] = (M[i][j] - sum_prev_i) / D[j]
    # Check D positivity
    if any(d < 0 for d in D):
        return False
    # Verify M = LDL^T
    for i in range(n):
        for k in range(n):
            total = sum(L[i][j] * D[j] * L[k][j] for j in range(n))
            if total != M[i][k]:
                return False
    return True


def inner_product(M1, M2):
    """Calculates the inner product of two matrices.

    """
    sum = 0
    for i in range(len(M1)):
        for j in range(len(M1)):
            sum += M1[i][j] * M2[i][j]
    return sum


def reconstruct_matrix(size, flat):
    """Given a flattened matrix, returns the matrix as a list of rows.

    """
    matrix = [[0] * size for _ in range(size)]
    for row in range(size):
        start_idx = row * (2 * size - row + 1) // 2
        for k in range(row, size):
            value = flat[start_idx + (k - row)]
            matrix[row][k] = matrix[k][row] = value
    return matrix


def is_isomorphism(bijection, flag1, flag2):
    """Checks if a vertex bijection between two flags is an isomorphism.

    """
    # Check type mapping
    if flag2.ftype != [bijection[v] for v in flag1.ftype]:
        return False
    # Check edge mapping
    mapped_edges = set()
    for edge in flag1.edges:
        mapped_edge = frozenset(bijection[v] for v in edge)
        mapped_edges.add(mapped_edge)
    if mapped_edges != {frozenset(edge) for edge in flag2.edges}:
        return False
    # Check part mapping
    mapped_parts = set()
    for part in flag1.parts:
        mapped_part = frozenset(bijection[v] for v in part)
        mapped_parts.add(mapped_part)
    if mapped_parts != {frozenset(part) for part in flag2.parts}:
        return False
    # Check colour mapping
    if flag2.col2 != {bijection[v] for v in flag1.col2}:
        return False
    if flag2.col3 != {bijection[v] for v in flag1.col3}:
        return False
    return True


def are_isomorphic(flag1, flag2):
    """Checks if two flags are isomorphic.

    """
    # Check number of edges and parts
    if len(flag1.edges) != len(flag2.edges):
        return False
    if len(flag1.parts) != len(flag2.parts):
        return False
    # Check colour classes
    if len(flag1.col2) != len(flag2.col2):
        return False
    if len(flag1.col3) != len(flag2.col3):
        return False
    V = range(flag1.size)
    # Check degree sequence
    if {len([e for e in flag1.edges if v in e]) for v in V} != {len([e for e in flag2.edges if v in e]) for v in V}:
        return False
    # Check every permutation
    for permutation in permutations(V):
        bijection = {v: u for v, u in zip(V, permutation)}
        if is_isomorphism(bijection, flag1, flag2):
            return True
    return False


def get_multiplication_matrix(flags, G):
    """Given a set of flags from the same type, calculates the multiplication matrix
    for a 0-flag G.

    """
    n = G.size
    type_size = len(flags[0].ftype)
    flag_size = flags[0].size
    M = [[Fraction(0) for _ in range(len(flags))] for _ in range(len(flags))]
    V = range(n)
    for ftype in permutations(V, type_size):
        new_flag = flag(G.size, G.edges, list(ftype), G.parts, G.col2, G.col3)
        unlabeled_vertices = [v for v in V if v not in ftype]
        for V1 in combinations(unlabeled_vertices, flag_size - type_size):
            flag1 = new_flag.subflag(ftype + V1)
            for idx, f in enumerate(flags):
                if are_isomorphic(flag1, f):
                    remaining_vertices = [v for v in unlabeled_vertices if v not in V1]
                    for V2 in combinations(remaining_vertices, flag_size - type_size):
                        flag2 = new_flag.subflag(ftype + V2)
                        for idx2, g in enumerate(flags):
                            if are_isomorphic(flag2, g):
                                M[idx][idx2] += 1
    denominator = comb(n, type_size) * factorial(type_size)
    denominator *= comb(n - type_size, flag_size - type_size)
    denominator *= comb(n - flag_size, flag_size - type_size)
    for i in range(len(flags)):
        for j in range(len(flags)):
            M[i][j] /= denominator
    return M


def get_inner_sum(F):
    """Given a 0-flag F, calculates the sum of inner products Σ<M_F,X>.

    """
    if verbose >= 2:
        print("\nSum of inner products:")
    inner_sum = 0
    for type_index, same_type_flags in enumerate(typed_flags):
        if verbose >= 2:
            print("Considering type", type_index)
        M_type = get_multiplication_matrix(same_type_flags, F)
        X_type = type_matrices[type_index]
        product = inner_product(M_type, X_type)
        inner_sum += product
        if verbose >= 3:
            print("\nMultiplication matrix for type %d:" % type_index)
            for row in M_type:
                print("[", *row, "]")
            print("X matrix for type %d:" % type_index)
            for row in X_type:
                print("[", *row, "]")
        if verbose >= 2:
            print("<M,X> =", product)
    return inner_sum


def get_positivity_sum(base_graph_index):
    """Given the index of a 0-flag F, calculates the positivity sum Σe*d(f, F).

    """
    if verbose >= 2:
        print("\nPositivity sum:")
    positivity_sum = 0
    for positivity_index, positivity_coefficients in enumerate(positives):
        e_coefficient = e_vector[positivity_index]
        pos_density_in_F = positivity_coefficients[base_graph_index]
        product = e_coefficient * pos_density_in_F
        positivity_sum += product
        if verbose >= 2:
            print("(", e_coefficient, ") (", pos_density_in_F, ") =", product)
    return positivity_sum


def recover_from_certificate(file_name):
    """Given a certificate, recovers the stored objects.

    """
    with open(file_name, 'rb') as handle:
        certificate = pickle.load(handle)
        base_flags_0 = certificate['base flags']
        typed_flags_0 = certificate['typed flags']
        types = list(typed_flags_0.keys())
        x_matrices = certificate['X matrices']
        target = certificate['target']
        positives = certificate['positives']
        e_vector = certificate['e vector']
        result = certificate['result']
        slack_vector = certificate['slack vector']
        maximize = certificate['maximize']

    # Get list of base flags and typed flags in format
    base_flags = [flag(size=f[0],
                       edges=[list(e) for e in f[2][0][1]], ftype=[],
                       parts=[list(x) for x in (f[2][1][1]
                                                if len(f[2]) == 2 else [])],
                       col2=[x[0] for x in (f[2][2][1] if len(f[2]) == 4 else [])],
                       col3=[x[0] for x in (f[2][3][1] if len(f[2]) == 4 else [])]
                       )
                  for f in base_flags_0]
    typed_flags = []
    for ftype in types:
        same_type_flags = [flag(tflag[0],
                                [list(e) for e in tflag[2][0][1]],
                                list(tflag[1]),
                                [list(x) for x in (tflag[2][1][1]
                                                   if len(tflag[2]) == 2 else [])],
                                [x[0] for x in (tflag[2][2][1] if len(tflag[2]) == 4 else [])],
                                [x[0] for x in (tflag[2][3][1] if len(tflag[2]) == 4 else [])]
                                )
                           for tflag in typed_flags_0[ftype]]
        typed_flags += [same_type_flags]
    return base_flags, typed_flags, x_matrices, target, positives, e_vector, result, slack_vector, maximize


# ---------------------------- Main ----------------------------

# Read certificate and ask for input
# =================================================
parser = argparse.ArgumentParser(
    description="A simple flag algebras certificate verifier.",
    formatter_class=argparse.RawTextHelpFormatter,
    epilog="""
examples:
  $ python verify.py proposition_3_4.pickle

  $ python verify.py proposition_3_4.pickle -p
  Enter two integers in the range [1,450] (e.g., `1 225'): 1 10

  $ python verifier.py proposition_3_4.pickle -p -v 2
  Enter two integers in the range [1,450] (e.g., `1 225'): 5 5
""")
parser.add_argument("certificate", type=str, help='path of the pickle file')
parser.add_argument("-p", "--partial", action='store_true',
                    help='partial verification\n')
parser.add_argument("-v", "--verbose", type=int, choices=[1, 2, 3], default=1,
                    help="verbosity level\ndefault: 1")
args = parser.parse_args()

certificate_path = args.certificate
verbose = args.verbose
partial_verification = args.partial

(base_flags,
 typed_flags,
 x_matrices,
 target,
 positives,
 e_vector,
 result,
 slack_vector,
 maximize) = recover_from_certificate(certificate_path)

start, end = 1, len(base_flags)
if partial_verification:
    start, end = [int(x) for x in input("Enter two integers in the range [1,%d] (e.g., `1 %d'): " % (end, (end + 1) // 2)).split(" ")]

# Positive semidefinite verification
# =================================================
print("\nVerifying positive semidefiniteness")
type_matrices = []
for index, flat_matrix in enumerate(x_matrices):
    matrix = reconstruct_matrix(len(typed_flags[index]), flat_matrix)
    type_matrices += [matrix]
    if is_positive_semidefinite(matrix):
        print("Matrix %d is positive semidefinite" % (index + 1))
    else:
        print("VERIFICATION FAILED: MATRIX %d IS NOT POSITIVE SEMIDEFINITE!" % (index + 1))
        exit(1)
del x_matrices


# Constraint verification
# =================================================
print("\nVerifying constraints")
for index in range(start - 1, end):
    if verbose >= 2:
        print("--------------------------------------------------------------")
    print("Verifying flag %d" % (index + 1))

    F = base_flags[index]
    obj_fun_density = target[index]
    inner_sum = get_inner_sum(F)
    positivity_sum = get_positivity_sum(index)
    slack = slack_vector[index]

    if verbose >= 2:
        print("Fixed base graph: size: %d edges: %s ftype: %s parts: %s col2: %s col3: %s" %
              (F.size, str(F.edges), str(F.ftype), str(F.parts), str(list(F.col2)), str(list(F.col3))))
        print("\nObjective function density:", obj_fun_density)
        print("Inner sum:", inner_sum)
        print("Positivity sum:", positivity_sum, '\n')

    if maximize:
        print("bound - d(T, F_%d) = Σ<M,X> + Σe*d(f, F_%d) + slack" % (index + 1, index + 1))
        print(result, '-', obj_fun_density, '=', inner_sum, '+', positivity_sum, '+', slack)
    else:
        print("d(T, F_%d) - bound = Σ<M,X> + Σe*d(f, F_%d) + slack" % (index + 1, index + 1))
        print(obj_fun_density, '-', result, '=', inner_sum, '+', positivity_sum, '+', slack)

    if slack < 0:
        print("VERIFICATION FAILED: SLACK IS NEGATIVE!")
        exit(1)

    sign = 1 if maximize else -1
    if sign*(result - obj_fun_density) == inner_sum + positivity_sum + slack:
        print("Equality verified\n")
    else:
        print("VERIFICATION FAILED: EQUALITY DOES NOT HOLD!")
        exit(1)

print("VERIFICATION COMPLETED SUCCESSFULLY!")


==> anc/no_c5m.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "60fa7a71-547f-4444-ab76-30ad097871db",
   "metadata": {},
   "source": [
    "The Turán number of $C_5^-$\n",
    "==============================\n",
    "\n",
    "This notebook contains calculations for the Turán number of $C_5^-$. To run these calculations, use the modified version of sage from\n",
    "https://github.com/bodnalev/sage\n",
    "\n",
    "As the blowup of $K_4^-$ contains $C_5^-$, we can additionally assume \n",
    "that we work in $K_4^-$-free structures. \n",
    "\n",
    "1. The first cell sets up the combinatorial theory of $C_5^-$ and \n",
    "$K_4^-$-free 3-graphs (called TGp). In addition, it sets up the \n",
    "combinatorial theory on the same 3-graphs with vertices partitioned \n",
    "into 3 parts using an additional 2-ary relation indicating different parts (called CTGp)\n",
    "\n",
    "2. The second cell performs the basic calculation of upper bounding edges \n",
    "in the theory for Proposition 3.1. It gives the $\\alpha_{3, 1}$ = a31 = 126373441/504000000 ~= 0.250740954365079... upper bound.\n",
    "The certificate proving the claim is saved to the file \"proposition_3_1.pickle\".\n",
    "\n",
    "3. The next cell lower bounds the max-cut ration (k222) for Proposition 3.2.\n",
    "Note at the optimal construction this value is exactly 25/121 ~= 0.19834710743801652892...\n",
    "The exact lower bound provided is $\\alpha_{3, 2}$ = a32 = 1607168566087/8282009829376 ~= 0.194055380179148...\n",
    "The certificate proving the claim is saved to the file \"proposition_3_2.pickle\".\n",
    "\n",
    "5. The following cell works in the 3 partitioned theory.\n",
    "It uses the lower bound b33=0.19 on the edges in the correct parts, where $\\beta_{3, 3}$ = b33 < a32 from the previous calculation.\n",
    "The calculations provide the precise density bound that there are less bad\n",
    "edges than missing edges asymptotically on the top\n",
    "level. Here bad and missing is defined compared to the expected construction.\n",
    "The certificate proving this claim is saved to the file \"proposition_3_3.pickle\".\n",
    "\n",
    "6. The next cell establishes the theory for 3 colored graphs appearing as\n",
    "a link of a vertex. The patterns excluded all would result in a $C_5^-$\n",
    "assuming that all the 3-edges between the three parts are present.\n",
    "\n",
    "7. Then the calculation on the link graph is performed.\n",
    "The calculations provide the precise density bound that there are less bad\n",
    "edges than missing edges asymptotically. The\n",
    "certificate proving this claim is saved to the file \"proposition_3_4.pickle\".\n",
    "\n",
    "8. The first 6 cells perform the entire calculation from scratch. If one\n",
    "only wants to verify that any of the certificates are indeed correct, it is enough\n",
    "to run the corresponding cell from the final 4. For each step above, it loads the generated\n",
    "certificates and verifies that the matrices are indeed positive semidefinite\n",
    "and that the bound they prove is exactly as claimed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3b851628-87a4-4df0-b0fb-935d3a2e4c65",
   "metadata": {},
   "outputs": [],
   "source": [
    "### Theory for 3-graphs, with k4m and c5m excluded\n",
    "k4m = ThreeGraphTheory.pattern(4, edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]])\n",
    "c5m = ThreeGraphTheory.pattern(5, edges=[[0, 1, 2], [1, 2, 3], [2, 3, 4], [3, 4, 0]])\n",
    "ThreeGraphTheory.exclude([k4m, c5m])\n",
    "TGp = ThreeGraphTheory\n",
    "\n",
    "\n",
    "# Graphs representing a three-partition\n",
    "P = Theory(\"3Partition\", relation_name=\"part\", arity=2, is_ordered=False)\n",
    "P.exclude([P(3, part=[[0, 1]]), P(4, part=[[0, 1], [0, 2], [0, 3], [1, 2], [1, 3], [2, 3]])])\n",
    "ThreePartitionedThreeGraphTheory = combine(\"3PartitionNoC5m\", TGp, P)\n",
    "CTGp = ThreePartitionedThreeGraphTheory"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7e338b71-9c2f-423c-8fa9-184eb1d42ac8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The initial upper bound on the Turan density from Proposition 3.1 is 401181/1600000 ~= 0.250738125000000\n"
     ]
    }
   ],
   "source": [
    "### This part just gives a standard upper bound on the number of edges without C5- and K4- (Proposition 3.1)\n",
    "\n",
    "a31 = TGp.optimize(TGp(3, edges=[[0, 1, 2]]), 7,  exact=True, \n",
    "                   file=\"certificates/proposition_3_1\", \n",
    "                   denom=1024*3125, printlevel=0\n",
    "                  )\n",
    "print(\"The initial upper bound on the Turan density from Proposition 3.1 is {} ~= {}\".format(a31, a31.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "d2b75bc6-0c5d-490c-857c-d5770f250743",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The max-cut ratio returned by Proposition 3.2 is at least 1701468433/8763932672 ~= 0.194144398032181\n"
     ]
    }
   ],
   "source": [
    "### This code that minimizes the max-cut ratio K222 (Proposition 3.2)\n",
    "\n",
    "# beta_{3, 2} constant\n",
    "b32 = 1/4 - 1/100000\n",
    "edge = TGp(3, edges=[[0, 1, 2]])\n",
    "\n",
    "# First the typed f222 is constructed\n",
    "f222 = TGp.pattern(6, ftype=[0, 1, 2], \n",
    "                   edges=[[0, 1, 2], [3, 4, 5], [0, 1, 5], [0, 2, 4], [1, 2, 3]])\n",
    "# Then k222 is the projection of f222, this takes care of the automorphisms\n",
    "k222 = f222.project()\n",
    "\n",
    "gamma = TGp.optimize(k222, 7, maximize=False, positives=[edge - b32], exact=True, \n",
    "                     file=\"certificates/proposition_3_2\", \n",
    "                     denom=1024*1024, printlevel=0\n",
    "                    )\n",
    "a32 = gamma / a31\n",
    "\n",
    "print(\"The max-cut ratio returned by Proposition 3.2 is at least {} ~= {}\".format(a32, a32.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6a535c13-08a2-4a08-bcd0-ee43c2c4b586",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### This is the code that performs the calculations on the theory with three partition (Proposition 3.3)\n",
    "\n",
    "# edge with (C)orrect partition\n",
    "C = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [0, 2], [1, 2]])\n",
    "# edge with (C)orrect partition (p)ointed\n",
    "Cp = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [0, 2], [1, 2]], ftype=[0])\n",
    "\n",
    "# edge with (B)ad partition\n",
    "B = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [1, 2]])\n",
    "\n",
    "# edge with (B)ad partition (p)ointed \n",
    "Bp = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [1, 2]], ftype=[0])\n",
    "\n",
    "# (M)issing edge with good partition\n",
    "M = CTGp(3, edges=[], part=[[0, 1], [0, 2], [1, 2]])\n",
    "\n",
    "# positivity assumptions:\n",
    "# each point, good edges are more than bad edges \n",
    "# (divided by two due to the symmetry between the parts)\n",
    "# edge density is larger than b33 (which is smaller than a32)\n",
    "b33 = 19/100\n",
    "assums = [Cp - Bp/2, C - b33]\n",
    "\n",
    "# optimal construction and its derivatives\n",
    "symbolic_constr = CTGp.blowup_construction(6, [\"X0\", \"X1\", \"X2\"], edges=[[0, 1, 2]], \n",
    "                                           part=[[0, 1], [0, 2], [1, 2]]).set_sum()\n",
    "ders = symbolic_constr.derivatives([1/3, 1/3])\n",
    "\n",
    "# bad is less than missing, proven by (B)ad (M)inum (M)issing is at most 0.\n",
    "CTGp.optimize(B - M*(99/100), 6, positives=assums, exact=True, \n",
    "              construction=ders, file=\"certificates/proposition_3_3\", \n",
    "              denom=1024*16, slack_threshold=1e-6, kernel_denom=2**20, printlevel=0\n",
    "             )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "d8551b3b-27c4-47d8-b877-9a6463e9e5df",
   "metadata": {},
   "outputs": [],
   "source": [
    "### Theory for 3-colored 2-graphs, the colors are not interchangeable here\n",
    "Asymm3ColorTheory = combine(\"Asymm3Colors\", Color0, Color1, Color2, \n",
    "                            symmetries=NoSymmetry)\n",
    "# Again, force the colors to be disjoint\n",
    "Asymm3ColorTheory.exclude([\n",
    "    Asymm3ColorTheory(1), \n",
    "    Asymm3ColorTheory(1, C0=[0], C1=[0]), \n",
    "    Asymm3ColorTheory(1, C0=[0], C2=[0]), \n",
    "    Asymm3ColorTheory(1, C1=[0], C2=[0]),\n",
    "    Asymm3ColorTheory(1, C0=[0], C1=[0], C2=[0])\n",
    "])\n",
    "ColoredLinkGraphTheory = combine(\"ColoredLinkGraph\", GraphTheory, Asymm3ColorTheory)\n",
    "CLGT = ColoredLinkGraphTheory\n",
    "# These non-induced patterns guarantee the theory \n",
    "# represents a 3 colored c5m-free 3-graph's link.\n",
    "CLGT.exclude([\n",
    "    CLGT.pattern(4, edges=[[0, 1], [2, 3]], C0=[0], C1=[1, 2], C2=[3]),\n",
    "    CLGT.pattern(4, edges=[[0, 1], [2, 3]], C0=[1, 2], C1=[0], C2=[3]),\n",
    "    CLGT.pattern(4, edges=[[0, 1], [2, 3]], C0=[0], C1=[3], C2=[1, 2]),\n",
    "    \n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0], C1=[1], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[1], C1=[0], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0], C1=[2], C2=[1]),\n",
    "\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0, 1], C1=[2], C2=[]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0, 1], C1=[], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[2], C1=[0, 1], C2=[]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[], C1=[0, 1], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[2], C1=[], C2=[0, 1]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[], C1=[2], C2=[0, 1])\n",
    "])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2e66d510-67ed-4ca6-b91c-8924cc4dad1e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Vertex stability part (Proposition 3.4)\n",
    "\n",
    "edge_00 = CLGT(2, edges=[[0, 1]], C0=[0, 1], C1=[], C2=[])\n",
    "edge_11 = CLGT(2, edges=[[0, 1]], C0=[], C1=[0, 1], C2=[])\n",
    "edge_22 = CLGT(2, edges=[[0, 1]], C0=[], C1=[], C2=[0, 1])\n",
    "edge_01 = CLGT(2, edges=[[0, 1]], C0=[0], C1=[1], C2=[])\n",
    "edge_12 = CLGT(2, edges=[[0, 1]], C0=[], C1=[0], C2=[1])\n",
    "edge_02 = CLGT(2, edges=[[0, 1]], C0=[0], C1=[], C2=[1])\n",
    "\n",
    "point0 = CLGT(1, C0 = [0])\n",
    "point1 = CLGT(1, C1 = [0])\n",
    "point2 = CLGT(1, C2 = [0])\n",
    "\n",
    "positives = [\n",
    "    edge_12 - edge_01, \n",
    "    edge_12 - edge_02,\n",
    "    edge_01 + edge_02 + edge_12 - 1/8,\n",
    "    point0 - 1/4, \n",
    "    point1 - 1/4, \n",
    "    point2 - 1/4\n",
    "]\n",
    "\n",
    "# (M)issing edge with good colors\n",
    "M = CLGT(2, edges=[], C0=[], C1=[0], C2=[1]) \n",
    "\n",
    "# edges with (B)ad colors \n",
    "B = sum([\n",
    "    CLGT(2, edges=[[0, 1]], C0=[0], C1=[1], C2=[]),\n",
    "    CLGT(2, edges=[[0, 1]], C0=[0], C1=[], C2=[1]),\n",
    "    CLGT(2, edges=[[0, 1]], C0=[], C1=[0, 1], C2=[]),\n",
    "    CLGT(2, edges=[[0, 1]], C0=[], C1=[], C2=[0, 1])\n",
    "])\n",
    "\n",
    "CLGT.optimize(B - M*9/10, 5, positives = positives, exact=True, \n",
    "              file=\"certificates/proposition_3_4\", kernel_threshold=0, printlevel=0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5f95df4-8392-4a73-aa95-10aff1f634c3",
   "metadata": {},
   "source": [
    "Verify the certificates produced\n",
    "===============================\n",
    "\n",
    "Can be run without running the above cells. Note however that the \n",
    "initial call to these cells might take longer, due to the calculation of\n",
    "the multiplication tables. Once that is complete and stored, these cells \n",
    "verify the results fairly quickly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "8c7ee2ee-d6c9-4850-a7b6-2d21d37cadc1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "12it [02:24, 12.03s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "12it [00:01,  7.58it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "12it [03:02, 15.23s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 63186647/252000000\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "63186647/252000000"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Verify Proposition 3.1\n",
    "\n",
    "k4m = ThreeGraphTheory.pattern(4, edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]])\n",
    "c5m = ThreeGraphTheory.pattern(5, edges=[[0, 1, 2], [1, 2, 3], [2, 3, 4], [3, 4, 0]])\n",
    "ThreeGraphTheory.exclude([k4m, c5m])\n",
    "TGp = ThreeGraphTheory\n",
    "TGp.verify(\"certificates/proposition_3_1\", TGp(3, edges=[[0, 1, 2]]), 7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "a8f7e074-34b4-4ea5-9b45-9d0c7e99a005",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "12it [02:01, 10.09s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "12it [00:01,  7.70it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done with positivity constraint 0\n",
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "12it [03:14, 16.19s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 803712917869/16515072000000\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "803712917869/16515072000000"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Verify Proposition 3.2\n",
    "\n",
    "k4m = ThreeGraphTheory.pattern(4, edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]])\n",
    "c5m = ThreeGraphTheory.pattern(5, edges=[[0, 1, 2], [1, 2, 3], [2, 3, 4], [3, 4, 0]])\n",
    "ThreeGraphTheory.exclude([k4m, c5m])\n",
    "TGp = ThreeGraphTheory\n",
    "\n",
    "b32 = 1/4 - 1/100000\n",
    "edge = TGp(3, edges=[[0, 1, 2]])\n",
    "f222 = TGp.pattern(6, ftype=[0, 1, 2], edges=[[0, 1, 2], [3, 4, 5], [0, 1, 5], [0, 2, 4], [1, 2, 3]]).afae()\n",
    "k222 = f222.project()\n",
    "\n",
    "TGp.verify(\"certificates/proposition_3_2\", k222, 7, maximize=False, positives=[edge - b32])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "781a249f-5aa2-4006-b580-3239d94d74d7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "20it [00:04,  4.75it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "20it [00:01, 17.51it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done with positivity constraint 0\n",
      "Done with positivity constraint 1\n",
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "20it [02:36,  7.82s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Verify Proposition 3.3\n",
    "\n",
    "k4m = ThreeGraphTheory.pattern(4, edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]])\n",
    "c5m = ThreeGraphTheory.pattern(5, edges=[[0, 1, 2], [1, 2, 3], [2, 3, 4], [3, 4, 0]])\n",
    "ThreeGraphTheory.exclude([k4m, c5m])\n",
    "TGp = ThreeGraphTheory\n",
    "P = Theory(\"3Partition\", relation_name=\"part\", arity=2, is_ordered=False)\n",
    "P.exclude([P(3, part=[[0, 1]]), P(4, part=[[0, 1], [0, 2], [0, 3], [1, 2], [1, 3], [2, 3]])])\n",
    "ThreePartitionedThreeGraphTheory = combine(\"3PartitionNoC5m\", TGp, P)\n",
    "CTGp = ThreePartitionedThreeGraphTheory\n",
    "\n",
    "C = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [0, 2], [1, 2]])\n",
    "Cp = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [0, 2], [1, 2]], ftype=[0])\n",
    "B = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [1, 2]])\n",
    "Bp = CTGp(3, edges=[[0, 1, 2]], part=[[0, 1], [1, 2]], ftype=[0])\n",
    "M = CTGp(3, edges=[], part=[[0, 1], [0, 2], [1, 2]])\n",
    "b33 = 19/100\n",
    "assums = [Cp - Bp/2, C - b33]\n",
    "CTGp.verify(\"certificates/proposition_3_3\", B + (-99/100)*M, 6, positives=assums)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "54db91a3-66a3-4943-a482-0ad6974e388a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "43it [00:00, 1598.92it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "43it [00:00, 455.01it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done with positivity constraint 0\n",
      "Done with positivity constraint 1\n",
      "Done with positivity constraint 2\n",
      "Done with positivity constraint 3\n",
      "Done with positivity constraint 4\n",
      "Done with positivity constraint 5\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "43it [00:02, 14.62it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 0\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Verify Proposition 3.4\n",
    "\n",
    "Asymm3ColorTheory = combine(\"Asymm3Colors\", Color0, Color1, Color2, symmetries=NoSymmetry)\n",
    "Asymm3ColorTheory.exclude([\n",
    "    Asymm3ColorTheory(1), \n",
    "    Asymm3ColorTheory(1, C0=[0], C1=[0]), \n",
    "    Asymm3ColorTheory(1, C0=[0], C2=[0]), \n",
    "    Asymm3ColorTheory(1, C1=[0], C2=[0]),\n",
    "    Asymm3ColorTheory(1, C0=[0], C1=[0], C2=[0])\n",
    "])\n",
    "ColoredLinkGraphTheory = combine(\"ColoredLinkGraph\", GraphTheory, Asymm3ColorTheory)\n",
    "CLGT = ColoredLinkGraphTheory\n",
    "CLGT.exclude([\n",
    "    CLGT.pattern(4, edges=[[0, 1], [2, 3]], C0=[0], C1=[1, 2], C2=[3]),\n",
    "    CLGT.pattern(4, edges=[[0, 1], [2, 3]], C0=[1, 2], C1=[0], C2=[3]),\n",
    "    CLGT.pattern(4, edges=[[0, 1], [2, 3]], C0=[0], C1=[3], C2=[1, 2]),\n",
    "    \n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0], C1=[1], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[1], C1=[0], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0], C1=[2], C2=[1]),\n",
    "\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0, 1], C1=[2], C2=[]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[0, 1], C1=[], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[2], C1=[0, 1], C2=[]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[], C1=[0, 1], C2=[2]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[2], C1=[], C2=[0, 1]),\n",
    "    CLGT.pattern(3, edges=[[0, 1], [1, 2]], C0=[], C1=[2], C2=[0, 1])\n",
    "])\n",
    "\n",
    "edge_00 = CLGT(2, edges=[[0, 1]], C0=[0, 1], C1=[], C2=[])\n",
    "edge_11 = CLGT(2, edges=[[0, 1]], C0=[], C1=[0, 1], C2=[])\n",
    "edge_22 = CLGT(2, edges=[[0, 1]], C0=[], C1=[], C2=[0, 1])\n",
    "edge_01 = CLGT(2, edges=[[0, 1]], C0=[0], C1=[1], C2=[])\n",
    "edge_12 = CLGT(2, edges=[[0, 1]], C0=[], C1=[0], C2=[1])\n",
    "edge_02 = CLGT(2, edges=[[0, 1]], C0=[0], C1=[], C2=[1])\n",
    "point0 = CLGT(1, C0 = [0])\n",
    "point1 = CLGT(1, C1 = [0])\n",
    "point2 = CLGT(1, C2 = [0])\n",
    "positives = [\n",
    "    edge_12 - edge_01, \n",
    "    edge_12 - edge_02,\n",
    "    edge_01 + edge_02 + edge_12 - 1/8,\n",
    "    point0 - 1/4, \n",
    "    point1 - 1/4, \n",
    "    point2 - 1/4\n",
    "]\n",
    "M = CLGT(2, edges=[], C0=[], C1=[0], C2=[1]) \n",
    "B = sum([\n",
    "    CLGT(2, edges=[[0, 1]], C0=[0], C1=[1], C2=[]),\n",
    "    CLGT(2, edges=[[0, 1]], C0=[0], C1=[], C2=[1]),\n",
    "    CLGT(2, edges=[[0, 1]], C0=[], C1=[0, 1], C2=[]),\n",
    "    CLGT(2, edges=[[0, 1]], C0=[], C1=[], C2=[0, 1])\n",
    "])\n",
    "\n",
    "CLGT.verify(\"certificates/proposition_3_4\", B - M*9/10, 5, positives = positives)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

